A Generalized Projected Bellman Error for Off-policy Value Estimation in Reinforcement Learning

Many reinforcement learning algorithms rely on value estimation, however, the most widely used algorithms -- namely temporal difference algorithms -- can diverge under both off-policy sampling and nonlinear function approximation. Many algorithms have been developed for off-policy value estimation based on the linear mean squared projected Bellman error (MSPBE) and are sound under linear function approximation. Extending these methods to the nonlinear case has been largely unsuccessful. Recently, several methods have been introduced that approximate a different objective -- the mean-squared Bellman error (MSBE) -- which naturally facilitate nonlinear approximation. In this work, we build on these insights and introduce a new generalized MSPBE that extends the linear MSPBE to the nonlinear setting. We show how this generalized objective unifies previous work and obtain new bounds for the value error of the solutions of the generalized objective. We derive an easy-to-use, but sound, algorithm to minimize the generalized objective, and show that it is more stable across runs, is less sensitive to hyperparameters, and performs favorably across four control domains with neural network function approximation.

==> demos/loss.py <==
import numpy as np
import matplotlib.pyplot as plt

# some random perturbation for a particular objective way down below
# setting it here so we don't accidentally redraw multiple different perturbations
np.random.seed(0)
perturb = np.random.normal(0, 1, size=3)
perturb = perturb / np.linalg.norm(perturb)


# Uses the Tsitsiklis and Van Roy Counterexample MDP, since it's an interesting MDP
# with only one weight (makes visualization nice).

eps = 0.01
gamma = 1.1 * (5 / (6 - 4 * eps))

# (states x states) transition dynamics
# notice this is a stochastic matrix including a terminal state
# but the terminal state wraps back around to the start state.
# this allows us to compute the state-visitation later on
P = np.array([
    [0, 1, 0],
    [0, 1-eps, eps],
    [1, 0, 0],
])

# another (states x states) transition dynamics matrix
# but this one includes gamma. This matrix is substochastic
# but encodes the termination state as ending the episode.
# we'll use this matrix for computing objective values
P_gamma = np.array([
    [0, 1, 0],
    [0, 1-eps, eps],
    [0, 0, 0],
]) * gamma

# (states x features) feature matrix
X = np.array([
    [1],
    [2],
    [0],
])

# (states) average reward vector
R = np.zeros(3)
R[0] = 2

# (states) stationary distribution under behavior policy
# and (states x states) diagonal matrix form of the same (just easier to use for some math)
d = np.linalg.matrix_power(P, 1000).mean(axis=0)
D = np.diag(d)

# (states x states) the standard weighted-projection operator
Pi = X.dot(np.linalg.inv(X.T.dot(D).dot(X))).dot(X.T).dot(D)

# (states) vector containing ideal value for each state
v_star = np.linalg.inv(np.eye(3) - P_gamma).dot(R)

# h is a function w. This returns back h* as a vector representation of the function
# h(s, w) with w partially applied h_w(s) = h(s, w). Each element of the vector
# represents h_w(s) for a particular s
def bellmanResidual(w):
    V = X.dot(w)
    Vp = P_gamma.dot(X).dot(w)

    TV = R + Vp
    E_delta = TV - V

    return E_delta

# same as above, but first projects the ideal h*(s) into the space spanned
# by the features. Notice the curried function calls here just to make partial
# function application easier down below.
def projIdealH(Pi):
    def inner(w):
        h = bellmanResidual(w)
        return Pi.dot(h)

    return inner

# The conjugate form of the bellman error. With idealH used as the function for h,
# then this is exactly equivalent to the MSBE. With projIdealH(Pi) used for appropriate
# projection operator Pi, this is the MSPBE that is well-known and loved in the RL
# literature. For projIdealH(Pi_other) for other projection operator Pi_other, this
# is the generalized MSPBE that has gone relatively unstudied in the literature.
def CBE(w, h, proj=False):
    w = np.array([w])
    E_delta = bellmanResidual(w)
    h_ = h(w)

    if proj:
        E_delta = Pi.dot(E_delta)

    return (2 * h_ * E_delta - np.square(h_)).dot(d)

# some named objectives to make below code look pretty
def MSBE(w):
    return CBE(w, bellmanResidual)

def MSPBE(w):
    return CBE(w, projIdealH(Pi), proj=True)

def MSVE(w):
    w = np.array([w])
    return np.square(v_star - X.dot(w)).dot(d)

# some fun other projections
# for instance add some l2 regularization to the dual (but not primal)
# which gives us the projection operator used by TDRC
beta = 10
Pi_1 = X.dot(np.linalg.pinv(X.T.dot(D).dot(X) + beta * np.eye(1))).dot(X.T).dot(D)

def OBJ1(w):
    h = bellmanResidual(w)
    h = Pi_1.dot(h)
    return CBE(w, projIdealH(Pi_1), proj=True)

# or use a different basis function for the MSPBE, with highly colinear features
# so that this still doesn't perfectly represent the idealH (otherwise, we're just back to the MSBE).
X_2 = np.array([
    [1, 0.9],
    [2, 1.9],
    [0, 0],
])
Pi_2 = X_2.dot(np.linalg.pinv(X_2.T.dot(D).dot(X_2))).dot(X_2.T).dot(D)
def OBJ2(w):
    return CBE(w, projIdealH(Pi_2), proj=True)

# what happens if we aren't using an idealH?
def notIdealH(w):
    h = bellmanResidual(w)
    h = (1 - perturb_amount) * h + np.linalg.norm(h) * perturb_amount * perturb
    return Pi.dot(h)

def OBJ3(w):
    return CBE(w, notIdealH)

def clippedTdrcH(w):
    h = bellmanResidual(w)
    h = Pi_1.dot(h)
    h = np.clip(h, -0.1, 0.1)

    return h

def OBJ4(w):
    return CBE(w, clippedTdrcH)

def clippedH(w):
    h = bellmanResidual(w)
    h = np.clip(h, -0.1, 0.1)
    return h

def MHBE(w):
    return CBE(w, clippedH)

def clippedProjH(w):
    h = Pi.dot(bellmanResidual(w))
    h = np.clip(h, -0.1, 0.1)
    return h

def MHPBE(w):
    return CBE(w, clippedProjH, proj=True)

def tanhH(w):
    h = bellmanResidual(w)
    tau = 0.1
    h = tau * np.tanh(h / tau)
    return h

def MTHBE(w):
    return CBE(w, tanhH)

def MABE(w):
    w = np.array([w])
    E_delta = bellmanResidual(w)
    h_ = np.sign(E_delta)

    return (h_ * E_delta).dot(d)

def MAVE(w):
    w = np.array([w])
    return np.abs(v_star - X.dot(w)).dot(d)

# plot objective values for w \in [-2, 2] inclusive
# note we're centered around w* = 0 for this problem
w_space = np.linspace(-1.5, 1, 2000)

ve = list(map(MSVE, w_space))
w_star = w_space[np.argmin(ve)]
p, = plt.plot(w_space, ve, label='MSVE', color='blue')
plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

be = list(map(MSBE, w_space))
w_star = w_space[np.argmin(be)]
p, = plt.plot(w_space, be, label='MSBE', color='purple')
plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

# pbe = list(map(MSPBE, w_space))
# w_star = w_space[np.argmin(pbe)]
# p, = plt.plot(w_space, pbe, label='MSPBE', color='blue')
# plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

# obj1 = list(map(OBJ1, w_space))
# w_star = w_space[np.argmin(obj1)]
# p, = plt.plot(w_space, obj1, label='TDRC', color='black')
# plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

# obj4 = list(map(OBJ4, w_space))
# w_star = w_space[np.argmin(obj4)]
# p, = plt.plot(w_space, obj4, label='TDRC-Huber')
# plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

# obj2 = list(map(OBJ2, w_space))
# w_star = w_space[np.argmin(obj2)]
# p, = plt.plot(w_space, obj2, label='MSPBE-Rep')
# plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

# obj3 = list(map(OBJ3, w_space))
# w_star = w_space[np.argmin(obj3)]
# p, = plt.plot(w_space, obj3, label='MSPBE-H_hat')
# plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

# mhbe = list(map(MHBE, w_space))
# w_star = w_space[np.argmin(mhbe)]
# p, = plt.plot(w_space, mhbe, label='MHBE', color='red')
# plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

# mhpbe = list(map(MHPBE, w_space))
# w_star = w_space[np.argmin(mhpbe)]
# p, = plt.plot(w_space, mhpbe, label='MHPBE', color='red')
# plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

# mthbe = list(map(MTHBE, w_space))
# w_star = w_space[np.argmin(mthbe)]
# p, = plt.plot(w_space, mthbe, label='MTHBE', color='black')
# plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

mabe = list(map(MABE, w_space))
w_star = w_space[np.argmin(mabe)]
p, = plt.plot(w_space, mabe, label='MABE', color='orange')
plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

mave = list(map(MAVE, w_space))
w_star = w_space[np.argmin(mave)]
p, = plt.plot(w_space, mave, label='MAVE', color='black')
plt.vlines(w_star, -0.01, 0.2, color=p.get_color(), linestyles=':')

# plt.hlines(0, xmin=-2, xmax=2, color='black', linewidth=0.5)

# the MSVE dominates the y-axis and makes the other objectives look about the same
# so let's just zoom in a lot
plt.ylim([0, 0.07])

plt.gca().axes.yaxis.set_visible(False)

plt.legend()
# plt.show()
plt.gcf().set_size_inches(3.75, 2)
# plt.gcf().set_size_inches(6, 4)
plt.savefig(f'losses.png', bbox_inches='tight', dpi=500)
plt.close()

